Pulsation-induced atmospheric dynamics in M-type AGB stars. Effects on wind properties, photometric variations and near-IR CO line profiles

Wind-driving in asymptotic giant branch (AGB) stars is commonly attributed to a two-step process. First, matter in the stellar atmosphere is levitated by shock waves, induced by stellar pulsation, and second, this matter is accelerated by radiation pressure on dust, resulting in a wind. In dynamical atmosphere and wind models the effects of the stellar pulsation are often simulated by a simplistic prescription at the inner boundary. We test a sample of dynamical models for M-type AGB stars, for which we kept the stellar parameters fixed to values characteristic of a typical Mira variable but varied the inner boundary condition. The aim was to evaluate the effect on the resulting atmosphere structure and wind properties. The results of the models are compared to observed mass-loss rates and wind velocities, photometry, and radial velocity curves, and to results from 1D radial pulsation models. Dynamical atmosphere models are calculated, using the DARWIN code for different combinations of photospheric velocities and luminosity variations. The inner boundary is changed by introducing an offset between maximum expansion of the stellar surface and the luminosity and/or by using an asymmetric shape for the luminosity variation. Models that resulted in realistic wind velocities and mass-loss rates, when compared to observations, also produced realistic photometric variations. For the models to also reproduce the characteristic radial velocity curve present in Mira stars (derived from CO $\Delta v = 3$ lines), an overall phase shift of 0.2 between the maxima of the luminosity and radial variation had to be introduced. We find that a group of models with different boundary conditions (29 models, including the model with standard boundary conditions) results in realistic velocities and mass-loss rates, and in photometric variations.

==> bibtex.sh <==
doc='liljegren_draft_ref'
bbl=${doc}.bbl

bibtex $doc

derp=$(cat $bbl)
# derp=$(head -n 50 $bbl)

derp=$(echo $derp | sed 's/The Astronomy and Astrophysics Review/A\\\&ARv/g')
derp=$(echo $derp | sed 's/Astronomy and Astrophysics Review/A\\\&ARv/g')

derp=$(echo $derp | sed 's/Astronomy and Astrophysics Supplement Series/A\\\&AS/g')
derp=$(echo $derp | sed 's/Astronomy [^ ]* Astrophysics/A\\\&A/g')

derp=$(echo $derp | sed 's/The Astrophysical Journal Supplement Series/ApJS/g')
derp=$(echo $derp | sed 's/The Astrophysical Journal Letters/ApJL/g')
derp=$(echo $derp | sed 's/The Astrophysical Journal/ApJ/g')
derp=$(echo $derp | sed 's/The Astronomical Journal/AJ/g')
derp=$(echo $derp | sed 's/Astronomical Journal/AJ/g')

derp=$(echo $derp | sed 's/Monthly Notices of the Royal Astronomical Society/MNRAS/g')
derp=$(echo $derp | sed 's/Astronomische Nachrichten/AN/g')
derp=$(echo $derp | sed 's/Astrophysics Source Code Library/ASCL/g')

derp=$(echo $derp | sed 's/Computer Physics Communications/CPC/g')
derp=$(echo $derp | sed 's/The Messenger/Msngr/g')
derp=$(echo $derp | sed 's/Physical Review A/PhRvA/g')
derp=$(echo $derp | sed 's/Journal of Physics B Atomic Molecular Physics/PhRvB/g')
derp=$(echo $derp | sed 's/Journal of Physics B: Atomic and Molecular Physics/PhRvB/g')
derp=$(echo $derp | sed 's/Journal of Physics B Atomic Molecular Physics/PhRvB/g')
derp=$(echo $derp | sed 's/Solar Physics/SoPh/g')
derp=$(echo $derp | sed 's/Nuclear Physics A/NuPhA/g')

derp=$(echo $derp | sed 's/Uppsala Astronomical Observatory Reports/UppOR/g')
derp=$(echo $derp | sed 's/Annual Review of Astronomy and Astrophysics/ARA\\\&A/g')
derp=$(echo $derp | sed 's/, Science,/, Sci,/g')


derp=$(echo $derp | sed 's/Publications of the Astronomical Society of the Pacific/PASP/g')
derp=$(echo $derp | sed 's/Journal of Physical and Chemical Reference Data/JPCRD/g')
derp=$(echo $derp | sed 's/Astronomy Letters/AstL/g')









# derp=$(echo $derp | sed 's/\(http[^ ]*\)/\\url\{\1\}/g') #'


# derp=$(echo $derp | sed 's//g')

derp=$(echo $derp | sed 's/\\/\\\\/g')
derp=$(echo $derp | sed 's/\\\\bibitem/\\n\\n\\\\bibitem/g')
derp=$(echo $derp | sed 's/\\\\end/\\n\\\\end/g')




echo -e $derp > $bbl
